Resolving Gas Flows in the Ultraluminous Starburst IRAS23365+3604 with Keck LGSAO/OSIRIS

Keck OSIRIS/LGSAO observations of the ultraluminous galaxy IRAS~23365+3604 resolve a circumnuclear bar (or irregular disk) of semimajor axis 0.42" (520 pc) in Paschen-alpha emission. The line-of-sight velocity of the ionized gas increases from the northeast toward the southwest; this gradient is perpendicular to the photometric major axis of the infrared emission. Two pairs of bends in the zero-velocity line are detected. The inner bend provides evidence for gas inflow onto the circumnuclear disk/bar structure. We interpret the gas kinematics on kiloparsec scales in relation to the molecular gas disk and multiphase outflow discovered previously. In particular, the fast component of the outflow (detected previously in line wings) is not detected, adding support to the conjecture that the fast wind originates well beyond the nucleus. These data directly show the dynamics of gas inflow and outflow in the central kiloparsec of a late-stage, gas-rich merger and demonstrate the potential of integral field spectroscopy to improve our understanding of the role of gas flows during the growth phase of bulges and supermassive black holes.

==> doit.sh <==
latex ms.tex
latex ms.tex
bibtex ms
dvips -P pdf -f < ms.dvi -o ms.ps
ps2pdf ms.ps ms.pdf

